A Randomized Permutation Whole-Model Test Heuristic for Self-Validated Ensemble Models (SVEM)

We introduce a heuristic to test the significance of fit of Self-Validated Ensemble Models (SVEM) against the null hypothesis of a constant response. A SVEM model averages predictions from nBoot fits of a model, applied to fractionally weighted bootstraps of the target dataset. It tunes each fit on a validation copy of the training data, utilizing anti-correlated weights for training and validation. The proposed test computes SVEM predictions centered by the response column mean and normalized by the ensemble variability at each of nPoint points spaced throughout the factor space. A reference distribution is constructed by refitting the SVEM model to nPerm randomized permutations of the response column and recording the corresponding standardized predictions at the nPoint points. A reduced-rank singular value decomposition applied to the centered and scaled nPerm x nPoint reference matrix is used to calculate the Mahalanobis distance for each of the nPerm permutation results as well as the jackknife (holdout) Mahalanobis distance of the original response column. The process is repeated independently for each response in the experiment, producing a joint graphical summary. We present a simulation driven power analysis and discuss limitations of the test relating to model flexibility and design adequacy. The test maintains the nominal Type I error rate even when the base SVEM model contains more parameters than observations.

==> anc/JSL_code_distance_calc.jsl <==
//andrew.karl@adsurgo.com
//This code will produce the same concatenated distance vector D=c(d_Y,d_{\pi(Y)}) as the R code in R_code_distance_calc.R using the same CSV input files.
Names Default To Here( 1 );
//nPerm
nPerm = 125;
//nSVEM
nSVEM = 5;
//nBoot
nBoot = 200;
//nPoint
nPoint = 2000;
//percent
percent = 85;

dt.perm.y = Open(
	"M_pi_Y.csv",
	Import Settings(
		End Of Line( CRLF, CR, LF ),
		End Of Field( Comma, CSV( 0 ) ),
		Strip Quotes( 1 ),
		Use Apostrophe as Quotation Mark( 0 ),
		Use Regional Settings( 0 ),
		Scan Whole File( 1 ),
		Treat empty columns as numeric( 0 ),
		CompressNumericColumns( 0 ),
		CompressCharacterColumns( 0 ),
		CompressAllowListCheck( 0 ),
		Labels( 0 ),
		Column Names Start( 1 ),
		First Named Column( 1 ),
		Data Starts( 1 ),
		Lines To Read( "All" ),
		Year Rule( "20xx" )
	)
);
dt.y = Open(
	"M_Y.csv",
	Import Settings(
		End Of Line( CRLF, CR, LF ),
		End Of Field( Comma, CSV( 0 ) ),
		Strip Quotes( 1 ),
		Use Apostrophe as Quotation Mark( 0 ),
		Use Regional Settings( 0 ),
		Scan Whole File( 1 ),
		Treat empty columns as numeric( 0 ),
		CompressNumericColumns( 0 ),
		CompressCharacterColumns( 0 ),
		CompressAllowListCheck( 0 ),
		Labels( 0 ),
		Column Names Start( 1 ),
		First Named Column( 1 ),
		Data Starts( 1 ),
		Lines To Read( "All" ),
		Year Rule( "20xx" )
	)
);
dt.y << New Column( "Label", character, nominal, <<set each value( "Y" ) );
dt.perm.y << New Column( "Label", character, nominal, <<set each value( "Y_perm" ) );
dt.y << Select All Rows;
dt.y << Exclude;
dt.capture.transpose = dt.y << Concatenate( dt.perm.y );

rr = dt.capture.transpose << Select Rows( 1 :: nSVEM );
Wait( 0 );

Eval(
	Eval Expr(
		pc = dt.capture.transpose << Principal Components(
			Y(
				:Column 1, :Column 2, :Column 3, :Column 4, :Column 5, :Column 6, :Column 7, :Column 8, :Column 9, :Column 10, :Column 11, :Column 12,
				:Column 13, :Column 14, :Column 15, :Column 16, :Column 17, :Column 18, :Column 19, :Column 20, :Column 21, :Column 22, :Column 23,
				:Column 24, :Column 25, :Column 26, :Column 27, :Column 28, :Column 29, :Column 30, :Column 31, :Column 32, :Column 33, :Column 34,
				:Column 35, :Column 36, :Column 37, :Column 38, :Column 39, :Column 40, :Column 41, :Column 42, :Column 43, :Column 44, :Column 45,
				:Column 46, :Column 47, :Column 48, :Column 49, :Column 50, :Column 51, :Column 52, :Column 53, :Column 54, :Column 55, :Column 56,
				:Column 57, :Column 58, :Column 59, :Column 60, :Column 61, :Column 62, :Column 63, :Column 64, :Column 65, :Column 66, :Column 67,
				:Column 68, :Column 69, :Column 70, :Column 71, :Column 72, :Column 73, :Column 74, :Column 75, :Column 76, :Column 77, :Column 78,
				:Column 79, :Column 80, :Column 81, :Column 82, :Column 83, :Column 84, :Column 85, :Column 86, :Column 87, :Column 88, :Column 89,
				:Column 90, :Column 91, :Column 92, :Column 93, :Column 94, :Column 95, :Column 96, :Column 97, :Column 98, :Column 99, :Column 100
			),
			Z( :Label ),
			Estimation Method( "Full SVD" ),
			Standardize( "Standardized" ), 
			
				//Summary Plots( Label variables( 0 ) ),
			eigenvalues( 1 )
		)
	)
);

	//how many needed
num_svd = 0;
num_svd = Loc( (Report( pc )["Eigenvalues"][Table Box( 1 )][Number Col Box( "Cum Percent" )] << get as matrix) > percent, 1 )[1];
If( num_svd != 0,
	pc << outlier analysis( 1, number of components( num_svd ) ),
	pc << outlier analysis( 1 )
);
//pc<<show window(1)
Wait( 0 );
(Report( pc )["Outlier Analysis"] << Get Scriptable Object) << Save T²;
Wait( 0 );
dt.capture.transpose << New Column( "Source Type", nominal, character );
For( aa = 1, aa <= nSVEM, aa++,
	Column( dt.capture.transpose, "Source Type" )[aa] = "True Response"
);
For( aa = 1 + nSVEM, aa <= N Row( dt.capture.transpose ), aa++,
	Column( dt.capture.transpose, "Source Type" )[aa] = "Permutations"
);
dt.capture.transpose << New Column( "D", numeric, continuous, formula( Sqrt( :T² ) ) );
	
obj = dt.capture.transpose << Distribution( invisible, Continuous Distribution( Column( :D ), Fit SHASH ) );
Wait( 0 );
	
obj << (Fit Handle["SHASH"] << Save Distribution Formula);
Wait( 0 );
p_value = 1 - Median( Column( dt.capture.transpose, "SHASH Distribution D" )[1 :: nSVEM] );

Wait( 0 );
Try( obj << close window() );
Wait( 0 );
dt.capture.transpose << clear row states;
	
dt.capture.transpose << New Column( "Target Response", character, <<Set Each Value( "Y" ) );
dt.capture.transpose << select columns( {:Source Type, :D, :Target Response} );
dt.tab = dt.capture.transpose << subset( selected rows( 0 ), selected columns( 1 ) );
dt.tab << New Column( "p-value", numeric );
Column( dt.tab, "p-value" )[1] = p_value;

Try( dt.tab << select where( Contains( :Source Type, "Y" ) ) );
gb = dt.tab << Graph Builder(
	Size( 522, 486 ),
	Show Control Panel( 0 ),
	Spacing Borders( 1 ),
	Variables( X( :Source Type ), Y( :D ), Group X( :Target Response ), Color( :Source Type ) ),
	Elements( Points( X, Y, Legend( 11 ) ) )
);
//The D column of dt.tab matches the D column of the R dataframe named "data"


==> anc/M_Y.csv <==
1.06931177,1.38903555,1.00494283,0.17586009,-0.3215899,-2.878399,0.40027187,1.59819743,-2.3338593,0.1485728,-0.3351836,-2.7497632,3.59659501,0.56461045,0.43369174,2.25299037,-2.1329399000000002,3.51143004,1.43150979,-2.7936952,4.46742534,0.97158005,-0.6366534,1.95646546,-0.2567213,4.18966737,2.11765683,-2.633179,1.48963758,-1.7651481,-0.7207392,0.23427345,3.93306391,0.98427783,0.127341,-0.4182429,-1.1052998,-2.1648237,-0.5475421,2.58305853,-0.2959829,-3.2755825,-1.9144574,1.89274908,-1.5353318,3.28307793,0.5057204,2.92120291,-1.1980305,3.15834904,2.37706922,-3.4610041,-0.7397398,-0.4741736,-0.4722986,-0.6538057,-0.2723802,-2.9476399,-0.2520047,-1.7330343,-0.3810712,-2.558849,2.89048031,3.01340894,1.31387383,3.50106003,-2.2574828,-0.4185877,-1.4700155,0.6194763,2.57691835,-0.5460996,-0.55399640000000006,-0.5320974,-1.70091,-1.959497,-2.5631166,1.07976862,2.23287236,-0.8088912,1.13866644,-0.414365,-0.0875069,-1.7636666,-2.7963978,0.53446377,-2.1625646,-1.608821,-1.6050616,1.93358373,0.09719766,0.57656126,4.794895,4.64109039,1.47134345,-2.172322,0.31005363,3.83314163,0.78828988,-0.0764026
0.99431926,1.14544837,0.89435217,-0.1267281,-0.1926418,-3.0284547,0.43562239,1.23252637,-2.3802002,0.06277494,-0.207348,-2.653605,2.89379899,0.45397529,0.46458732,1.69152307,-1.9627918,2.89899133,1.23690551,-2.5965453,3.67360549,0.92781819,-0.6119245,1.41386515,-0.12184,3.50207501,1.33385803,-2.7420626,1.0736338,-1.6525445,-0.9261544,0.24900414,3.49533069,1.09462566,0.19416999,-0.3544804,-0.9287557,-2.4210445,-0.4581764,2.24471916,-0.0711179,-3.7092856,-2.0055122,1.7446586,-1.3034474,2.97233599,0.53745982,2.94495146,-0.9467194,2.52306153,2.26366539,-3.7938779,-0.5319374,-0.3167555,-0.3476522,-0.5933825,-0.2184918,-2.9329165,-0.2520217,-1.5976106,-0.3616419,-2.6609051,2.60656809,2.43816042,1.0622695,2.84836806,-2.3888883,-0.3314325,-1.483454,0.56733686,2.48050779,-0.4360342,-0.6539524,-0.6593109,-1.7558904,-2.05156,-2.6213461,1.07422562,1.60989654,-0.7179973,1.12383219,-0.2952371,-0.0428519,-1.8140019,-2.8831305,0.48525525,-2.348485,-1.4508226,-1.6572511,1.59142706,0.17479687,0.66725614,4.07684533,3.91901163,1.40926246,-2.2795456,0.30602393,2.99002066,0.73997577,0.03673548
1.24720149,1.27703554,1.29485185,0.08780358,-0.1370321,-2.6279113,0.55533935,1.74972995,-2.1806287,0.04562848,-0.297146,-2.7431539,3.97017918,0.45205488,0.5107816,2.42582205,-2.26402,3.92608455,1.72420062,-3.1156509,4.8690364,1.02945804,-0.511725,2.10401671,-0.1260791,4.22145156,2.21182063,-2.374479,1.51104404,-1.8343301,-0.9505377,0.31547609,4.34719995,1.07391021,0.17750867,-0.4143112,-1.1920078,-2.4497109,-0.4285322,3.27328227,-0.1011494,-3.3190125,-2.2080577,2.35675523,-1.6215553,3.8528357,0.70376417,3.1802396,-1.4470846,3.48530385,2.95705845,-3.8748964,-0.7298391,-0.4499548,-0.411223,-0.5787968,-0.2482723,-3.2324912,-0.4365233,-2.0549724,-0.2970408,-2.9726686,3.31465027,3.43449464,1.36317737,4.3905144,-2.5789574,-0.5701159,-1.7735025,0.7343866,2.96038747,-0.6778513,-0.6654903,-0.6668059,-1.8325547,-1.8761895,-2.8786099,1.36699238,2.4160215,-0.8203215,1.25247745,-0.3608807,-0.0342653,-1.9884185,-3.1144005,0.4237059,-2.1213582,-1.608403,-1.8194302,2.37252659,0.13230237,0.52311421,5.18610103,5.12856036,1.54659963,-2.3090492,0.32956536,4.11469687,0.79378776,0.09784415
1.12024208,1.14316816,0.99360778,0.01739119,-0.1728441,-2.8351562,0.46979673,1.35669578,-2.3082682,0.22985538,-0.2583277,-2.9941997,3.42325721,0.5778849,0.44154554,2.16713072,-2.1683931,3.54856341,1.49642022,-2.7009963,5.04896318,0.85449712,-0.5624498,1.59756432,-0.186214,4.14049719,1.57763957,-2.5662506,1.16487504,-1.9353184,-0.7913397,0.26792972,4.3249178,0.93887481,0.09580772,-0.3649749,-1.1098651,-2.1884727,-0.4069673,2.92610439,-0.1037471,-3.5979008,-1.8847034,1.88821937,-1.5797015,3.50439725,0.49114818,2.96063974,-1.0628805,2.93415373,2.44755812,-3.9468583,-0.7403346,-0.401938,-0.4234067,-0.6562229,-0.1851535,-3.0700331,-0.2136598,-1.7905855,-0.2742334,-2.6356053,2.80375335,2.82000058,1.21890108,4.11568302,-2.3005431,-0.2693465,-1.5860055,0.53360464,2.37430648,-0.4603237,-0.5373128,-0.5239551,-1.7798579,-1.8769892,-3.0108361,1.06831031,2.04612272,-0.8021808,1.0597908,-0.390008,-0.1047935,-1.816574,-2.8386364,0.4750876,-2.0477025,-1.5664609,-1.6142618,1.91097523,0.00649397,0.65588398,5.27321298,5.30051339,1.24875095,-2.1464737,0.21891317,3.97354791,0.7881218,0.0157417
1.2056193100000001,1.35877041,1.18089728,0.06600882,-0.1125158,-2.4637647,0.4967013,1.31395804,-2.016012,0.20279195,-0.2330291,-2.8797898,3.51753446,0.48812586,0.50592286,2.13453167,-1.9672904,3.56057542,1.3856031,-2.5555291,4.212271,1.00641285,-0.5603284,1.44487405,-0.0883907,3.74406789,1.4731102,-2.3161103,1.12005399,-1.8406455,-0.780809,0.27783295,3.67337811,0.99176242,0.10021937,-0.395281,-1.2757644,-2.1021247,-0.4183272,3.02727503,-0.033255,-3.1312122,-1.805892,1.99684806,-1.7333612,3.5482658,0.62794795,2.89076932,-1.25863,2.9424408,2.56839035,-3.3078469,-0.8320992,-0.4382355,-0.4882978,-0.6520372,-0.2021036,-2.8090757,-0.2618192,-1.7003195,-0.3490764,-2.4807743,2.74731551,2.55302341,1.21125344,3.84053991,-2.0880761,-0.3848322,-1.5570996,0.59946292,2.53691712,-0.5208384,-0.5863033,-0.5230381,-1.737495,-1.7629839,-2.6236893,1.17069607,2.00873638,-0.8521463,1.19685064,-0.4482895,-0.0382718,-1.7176928,-2.5886995,0.56302363,-1.9625587,-1.7627743,-1.4857634,1.90942704,0.0055071,0.7010976,4.45927199,4.40039323,1.36467311,-2.1344657,0.30001215,3.30118894,0.85166025,0.08573891


==> anc/M_pi_Y.csv <==
-0.5213383,-0.5931416,-0.15427,-0.379686,-0.4926908,-0.2710517,-0.7509266,-0.5775479,-0.2044634,-0.6963828,0.3608968,-0.8677744,-0.6026355,-0.5203764,-0.8616181,-0.6097501,-0.3669533,-0.7649429,0.18533724,-0.8245328,-0.4204021,0.01733609,-0.8657402,-0.5399281,-0.123016,-0.1435432,0.20882836,0.16796213,-0.3426074,-0.9111517,-0.8727178,-0.813393,-0.2356463,1.12965096,-0.2040002,-0.2255765,0.6367359,0.72894026,-0.7286868,-0.5821905,-0.0474653,-0.0530173,0.0915059,0.64167785,0.83716908,0.49866275,0.950568,0.31096839,-0.2714713,0.53067495,0.78941148,-0.7680024,-0.5487135,-0.3950766,-0.4872217,-0.7991099,-0.2009171,-0.5206773,-0.423499,0.47231801,-0.9409724,-0.3788679,-0.5414462,-0.4469643,-0.7353174,-0.2352517,0.13369956,-0.0703887,-0.2537288,-0.5795488,0.03743827,0.34852022,1.07143739,0.02208583,-0.280495,0.38557335,-0.0474347,0.77309667,0.38986266,-0.2161453,-0.7656284,-0.3391076,-0.3605569,0.78934062,-0.4196351,-0.3653639,0.33847318,-0.2322418,0.25917519,-0.2381957,-0.3735423,-0.6968186,-0.6458258,-0.5346474,-0.3504948,-0.0653045,-0.5451135,0.32426396,0.45714233,0.09836214
0.83634167,-0.6111596,-0.0238445,0.79721534,-0.5349148,-0.6758152,0.87218948,0.57568807,-0.3212043,0.01325235,0.62964,1.17740881,0.04186813,-1.0093331,0.46918432,0.84252363,0.11000358,-0.2960019,-0.6868617,1.15772401,-0.842763,0.20749054,-0.0358716,0.38399966,-0.1519936,-0.4913612,0.04324527,0.40845998,0.36378355,0.21733164,0.76416314,0.83156576,-0.716399,-1.0405528,-0.4984926,-0.5572664,-0.5921039,0.88825042,0.14910538,-0.0073161,-0.4528406,0.2967777,1.17279242,0.64313368,-0.35587,-0.2910857,0.9277273,0.11393962,0.14823917,0.06514014,0.12452028,1.06082498,-0.4411294,-0.1232529,-0.904645,0.84214818,-0.6735914,0.63758541,0.68711377,0.90416492,1.07474542,1.20329078,0.69866529,0.57553771,0.997245,0.02090198,1.20294884,-0.1437653,0.69069244,-0.2777606,0.05482602,0.22545185,0.06888638,0.91004046,1.19542015,-0.0186254,1.16146054,0.72650648,0.34849312,-0.7376714,0.18511064,-0.8083617,0.41872023,-0.6456006,1.15063883,0.33909356,0.58549182,-0.7377588,-0.4443305,0.22173403,-0.6471786,0.80316389,-0.8968758,-0.8348612,0.53640454,0.60690083,0.82671262,0.48354831,-0.2836262,-0.2294379
0.6374935,-0.1161032,0.08816071,-0.6098236,0.20157794,-0.4216902,0.51802712,0.31236808,-0.6491784,-0.7038882,-0.6695621,-0.901591,-0.6081186,-0.4565929,0.36756693,-0.2594894,-0.9698498,-0.9885038,-0.3988054,-1.1455615,-0.2713746,-0.4865761,0.31574366,0.40127493,0.20143582,-0.6634767,-0.1431774,-0.3084624,0.14222651,-0.5429402,-0.6997307,0.40246906,-0.7947249,-0.7235498,-0.8169902,-0.5836476,0.55351335,-1.1475016,-0.4087019,0.08965841,0.23004081,-0.8697609,-1.1302991,-1.0032458,0.70514339,0.35645051,-0.9845503,0.28876426,-0.9168843,-0.0958563,-0.8495627,-1.1166541,-1.0508167,-1.0215196,-0.5972747,0.36116745,-0.8337861,-1.1025463,-0.9425668,-0.13166,0.09327328,-1.1536334,0.48898395,0.44657112,-0.8679939,0.48040991,-1.0331921,-0.5213647,-0.4039417,-0.9494676,-0.9218875,-0.532989,-1.0087495,-1.1302181,-1.1233994,-0.0786353,-0.9758547,-1.108172,0.25338848,-0.609198,0.44288605,-0.3022389,-0.3057715,-0.8873195,-0.585926,-0.5318937,-0.3493091,0.87438535,-0.7889295,0.39875441,-0.039434,0.44271523,-0.0992985,0.29737173,0.42476644,0.09135656,0.32112229,0.95094386,0.3821782,0.34996324
-0.4544088,0.19897437,0.65280619,0.17541228,0.45825644,0.71258004,-0.4003644,-0.1810624,0.49109868,0.76029557,0.15997591,-0.3019626,0.38935088,1.02322414,-0.0261773,-0.1876865,0.59813047,0.41444379,-0.2252801,-0.4849426,0.10737081,0.31813018,0.35114916,0.04314537,0.29542536,0.24139796,-0.3206902,-0.139998,0.06252795,0.78376192,-0.5191331,-0.3103849,0.55704096,-0.072021,0.721469,0.43256306,0.7354236,-0.054599,0.53817768,0.10774693,0.44200129,0.37581201,-0.6299636,-0.399828,0.61821037,-0.6872279,-0.6101883,-0.3269902,0.38439645,-0.3621913,-0.4295852,0.37774514,0.67927236,0.64937842,0.78430497,0.06589512,0.99361934,0.55199001,0.03694369,0.34675322,-0.3109045,-0.5775419,-0.2741865,-0.2359244,-0.5779305,0.24378293,-0.7632081,0.03928168,0.41767146,0.61210201,0.49019594,0.70126115,-0.3170459,-0.4490682,-0.7703303,0.09396821,-0.4775499,-0.4238433,-0.4158718,0.72568381,0.19113644,0.60895887,0.16687095,0.18108563,-0.3935915,-0.1035963,-0.36861,0.66340645,-0.1894611,-0.6793887,0.34688245,-0.690107,-0.0484881,-0.2921415,-0.2672015,0.05201208,-0.4524417,0.35685079,0.62353789,0.05393953
0.06472901,-0.203909,-0.2584152,-0.5584422,-0.2466669,-0.5989372,-0.1079648,-0.2746327,-0.2547457,-0.7686365,-0.5795996,-0.8572617,-0.241214,-0.4489122,-0.1651997,-0.5279898,-0.8205198,-0.4585619,0.17640989,-0.7606487,-0.0117153,-0.296379,0.08898549,-0.2419229,0.09869583,-0.2140735,0.49108595,0.26109006,-0.1208362,-0.362344,-0.993249,-0.1347735,0.18596654,0.16645541,0.57868423,0.22856805,-0.4899446,0.12734127,-0.528853,0.17601148,-0.2249199,0.56179112,-0.7086796,-0.0697742,-0.719674,0.43037018,-0.6175261,-0.4008758,-0.0990675,0.2167905,-0.1086494,-0.1933544,0.20829823,-0.4935157,-0.3155074,-0.37962,-0.7484245,-0.850288,-0.8949382,-1.0025177,-0.6276958,-0.8257805,-0.3544332,-0.1481772,-0.2784287,-0.1920138,-0.8755168,-0.1149428,-0.7963692,-0.1166204,-0.6418248,-0.4246864,-0.1384576,-0.6155675,-1.0925466,0.42536437,-0.8544153,-0.3976378,-0.0394397,0.45710649,-0.3187684,0.02422982,-0.0052798,0.24194955,-0.1160593,-0.3154902,0.34403333,0.10261803,0.57976612,0.60954895,0.08603539,0.14660496,-0.2289602,-0.4848296,-0.4662854,-0.8702144,0.27203776,-0.4204768,-0.8447602,-0.070531
-0.8094017,0.7678418,0.30795148,-0.4664671,-0.5022533,-0.8205008,-0.8435908,-0.0450582,-0.7393291,-0.4091286,0.1991908,-0.9087362,0.59017894,0.052269789999999997,-0.5951043,-0.0488559,-1.0913838,0.81526709,0.59624177,-0.8162214,1.27231374,0.09677748,-0.3539111,-0.1628758,0.00324275,0.92163498,0.69028763,-0.1195351,0.08977675,-0.4717676,-0.9840869,-0.7722574,1.26164991,0.86617028,0.88409851,0.40562211,-0.2539422,0.20583585,-0.644925,0.94197412,-0.4972676,-0.1918694,-0.6570318,0.5464459,-0.7710797,0.84987358,-0.4038644,0.64213666,-0.3021736,0.86488565,0.58882426,-0.1459879,0.41890445,-0.3377847,0.32897665,-0.6297393,-0.6599078,-0.8928562,-0.3973943,-1.1252668,-0.9438046,-0.83769,0.13661819,0.26707324,-0.2432334,0.89542887,-1.156621,-0.526412,-0.8045512,0.55435744,0.63201083,-0.2711637,0.38736876,-0.1216326,-1.1555644,-0.19668070000000001,-0.801672,0.47015299,0.54003593,0.3506892,-0.6648318,0.48956971,0.15601335,0.25962336,-0.9505158,-0.6949387,-0.0741473,-0.2659119,-0.3947389,0.31174389,0.63937311,-0.8822456,1.33282541,1.36046804,0.16059425,-0.4514578,-0.1425416,0.3578133,0.84942824,0.04126576
-0.5879668,0.05297871,-0.4415129,-0.7012168,-0.1348542,-0.8451546,-0.4637958,-0.0664705,-0.6308049,-0.207751,1.05822528,-0.1074047,-0.4487812,-0.4793888,-0.4014898,-0.6973775,-0.3206023,-0.5693492,-0.6674067,-0.6384903,-0.7078345,0.69916392,-0.5267093,-0.1968504,0.1443185,-0.5020656,0.08973576,-0.4425116,-0.040971,-0.4433773,0.17856816,-0.4351573,-0.3384822,1.15675127,0.49811952,0.03377556,0.8815125,0.39641923,0.24678825,-0.6700427,-0.0185231,-0.0201694,-0.4206579,-0.5223705,0.94330562,-0.0598182,-0.6714699,0.88707921,0.40125822,0.5611079,-0.6237456,-0.0258509,0.26610763,0.07445899,-0.0480181,-0.199136,-0.0649623,-0.3344012,0.65421525,0.75931195,-0.2203589,-0.2212131,-0.2040242,-0.3564738,-0.6083449,-0.4461903,-0.7197344,-0.368301,0.70234304,-0.3741077,0.49040532,0.79274774,0.1995277,-0.2676257,-0.4050276,0.10332302,0.42542431000000003,-0.2169716,0.24418067,0.4837301,-0.194364,0.15320778,0.53995028,0.45990478,-0.4971046,-0.4321392,-0.5559214,0.34069421,-0.285642,-0.6361595,0.06113891,-0.7349005,-0.600926,-0.6196363,-0.1816619,-0.559363,-0.3675684,-0.1303648,0.8631822,-0.0696626
-0.5397065,-0.6369544,-0.5676053,-0.7078705,0.60229759,0.51221868,-0.4358041,0.49625416,0.34864668,-0.4412718,1.06868846,-0.1541516,-0.7391735,-0.2889587,0.130481,-0.8180909,0.04173655,-0.8669817,-0.6413934,-0.165816,-0.8591998,0.8478086,0.40157878,0.33113685,0.63534316,-0.9878302,0.5608833,-0.1673724,0.57447049,0.26361491,-0.9470797,-0.2015167,-1.0432445,1.16635219,-0.7480036,-0.5761223,-0.9033568,-0.3778242,0.85853685,-0.7927465,0.60893639,0.35611999,-0.7289691,-0.7664409,-0.8951798,0.52401631,-0.8435348,1.04877182,-0.5956797,0.91572832,-0.6937203,0.58842275,-0.4526229,-0.5536211,-0.2609557,0.54129423,-0.5007207,0.27025847,-0.9797664,-0.9594287,0.64512878,-0.5649687,0.36069151,0.15285968,-0.8111646,-0.7213324,-0.8892507,-0.6124938,-0.782629,-0.6432707,-1.0797853,-0.8607981,-0.547822,-0.5957061,-0.9228529,-0.2412219,-0.5968466,-0.7082703,0.57862065,-0.4003943,0.32656057,-0.4150899,0.80751995,-0.3609002,-0.461222,-0.671776,-0.5113138,0.14528432,-0.7798189,-0.2243513,-0.1164585,-0.1851817,-0.5085177,-0.3341591,0.28623057,-0.2290317,-0.0025959999999999998,-0.5753006,-0.0151542,0.49781546
0.10569244,0.44103359,0.02238405,-0.3581602,-0.1817817,-0.0046115,0.19071303,0.47588741,0.37218912,0.16233521,-0.634254,-0.5769363,0.33561624,0.62822837,0.19358317,0.08153722,-0.5389195,0.71271912,0.32353445,-0.5997195,0.33276566,-0.3351706,-0.1619792,0.44149704,0.02669335,0.32947966,0.43973801,-0.0181048,0.25009182,0.06651877,-0.2340033,0.15636956,0.61102763,-0.3333651,0.27106251,0.0996127,0.17874912,-0.3795361,-0.6142177,0.19856142,0.07110119,-0.4889852,-0.3999846,0.31305489,-0.1397326,0.68276476,-0.3337132,0.44737461,0.0631224,0.57352701,0.24832603,-0.5865648,-0.0526394,-0.0744167,0.5323353,-0.1161855,0.06251196,-0.6844267,0.08162816,-0.5464437,-0.5503409,-0.5589658,0.50089963,0.53861204,-0.2167187,-0.0037734,-0.751577,0.15737886,-0.1546558,0.19454297,0.41211983,0.11065411,0.12017576,-0.2182803,-0.7182671,0.17515627,-0.4636658,0.11342929,0.56265044,0.48093264,0.25019585,0.64415333,-0.1416116,-0.2399765,-0.3928842,-0.0036353,-0.0128369,-0.0195502,-0.2478689,0.22081174,0.23703063,0.03162977,0.29495966,0.02974654,-0.3642207,-0.6874719,0.077928,-0.1986797,-0.3796624,-0.2466973
-0.2354192,-0.726441,0.13944945,-0.6099727,0.56588106,1.03512214,0.30711771,0.29322779,0.86391176,0.922027,0.25068386,-0.3861771,0.2442125,1.21833559,0.7374434,0.56362716,0.16774944,0.59038715,-0.2909372,-0.7903273,-0.1650207,-0.349305,0.30392776,0.40249189,0.07424232,-0.2637032,0.34454573,-0.3616096,0.08411396,-0.134968,-0.2430529,0.55741683,0.17362268,0.96112811,0.39351666,-0.1389526,-0.3654405,-0.1517847,0.20631966,-0.3575698,0.53492313,-0.1762649,-0.7161146,-0.0173187,-0.5061974,0.58565071,-0.4387429,-0.2318793,-0.2910302,0.45363921,-0.0727225,-0.3011024,-0.4977071,-0.4099486,0.81430857,-0.3434151,0.84372006,-0.4323381,-0.2540474,-0.7526119,-0.2299986,-0.671686,-0.0366771,0.10271136,0.92276767,-0.0376586,-1.0355706,-0.4620745,-0.5825125,-0.4792864,-0.1621215,0.42700657,0.26283861,-0.598609,-0.5663651,0.01266163,-0.5066036,-0.2547851,0.38499356,0.39073826,0.79792342,0.53731205,0.01905588,0.16668248,-0.6269094,-0.785414,-0.5922294,-1.1058535,0.12284043,-0.1974403,-0.5178941,-0.8488144,-0.3649291,-0.6095822,-0.3773798,-0.409341,0.11070652,-0.2912699,-0.9726397,0.12855552
-0.132102,-0.0179184,-0.2330874,0.42968275,-0.2269776,0.11214507,-0.1417997,0.21819287,0.30940353,-0.5035549,0.02917798,0.45715117,-0.5172725,-0.5186319,-0.2671488,0.36809795,-0.4732325,-0.3285787,-0.2175473,0.13989317,0.11606449,-0.0960087,-0.4857946,0.19344319,-0.1021431,-0.0046621,-0.1413922,-0.0492909,0.1156884,-0.6499528,0.49855357,-0.166651,-0.4163313,-0.4797828,-0.7763605,-0.7039773,-0.3078092,0.06914017,-0.47115,-0.4384587,0.11799038,-0.2822861,0.68945035,0.4050848,0.11706447,0.14923264,0.77837653,-0.1529732,-0.5969039,0.11457331,0.55718414,-0.3640467,-0.6781223,-0.7411168,-0.5243469,0.03565125,-0.8212047,-0.4021718,0.1701631,0.73818022,0.08410494,0.66228097,0.23200864,0.33070062,0.10328621,-0.1471714,0.83797259,-0.3948837,0.16131495,-0.4935048,0.02485368,-0.1726043,0.16727652,0.2655132,0.86762059,-0.1454625,0.59647942,0.50591726,0.30482705,-0.4844831,-0.2260914,-0.3467355,-0.1324687,-0.4057207,0.02146792,0.20370155,-0.1598879,-0.3945291,-0.6964301,0.11515938,-0.1770767,0.14013209,0.61346144,0.62863645,0.12328312,0.37574437,-0.0810005,0.48794675,0.59320962,0.04892688
0.39857491,-0.3190369,-0.0624481,0.58613789,0.71108581,1.4917091,0.56946575,0.85885657,1.5507383,0.77510554,0.40765357,0.46112318,0.34714708,0.7732094,0.72857617,0.75784059,0.5050291,0.47141168,-0.5548098,0.89624482,-0.4923923,0.99162935,0.45880332,0.90747414,0.65306299,-0.3492803,0.87087002,1.08395105,0.95660103,0.52448966,-0.2530375,0.59912205,-0.5927526,0.12032539,-0.6331032,-0.8659523,-1.138438,0.97279038,0.66431175,-0.5432039,0.84905079,0.51946856,0.86937926,0.90139857,-1.2396133,0.83515198,0.56663114,0.7849369,-0.0436649,0.93474914,0.33348747,0.59737233,-0.2805691,0.29636648,0.18326038,0.44525034,0.67081947,0.71066748,-0.4993206,-0.9831193,0.62670033,0.88422307,1.00575998,0.99395328,0.88264875,-0.6175248,0.70406473,0.09000965,-0.7150675,0.08109549,-0.8001404,-0.7218049,0.19678495,0.87343607,0.83423341,0.63399624,0.37970501,0.79648723,0.68996613,-0.3501232,0.86554333,-0.1608533,0.73632436,-0.6612865,0.17393298,0.11050704,1.15413274,-0.8296317,-0.3028508,0.66903289,-0.0321186,0.36296827,-0.4490281,-0.8735049,0.56858761,-0.0565332,0.32045958,-1.087721,-1.1126093,0.84869592
0.54029596,-0.3739515,-0.7396818,-0.0463303,-0.2251481,-0.5115407,0.48251982,0.33508986,-0.1592671,-0.648822,-0.026805,1.07828676,-0.9048056,-1.0589764,0.0861344,-0.113328,-0.6606186,-1.067341,0.320457,0.46984611,-0.47604,-0.2041999,0.24986554,0.13094098,0.2491127,-0.4517961,-0.1108191,0.11276127,0.08594134,-0.2573944,0.79608595,0.34586556,-1.039732,-0.2942988,-1.1557254,-0.5518058,-0.2599854,-0.2488277,-0.1195076,-0.4262887,-0.1264577,-0.3341684,0.85827695,0.17862665,0.54869241,0.18823475,0.98050853,0.36552502,-0.8096141,0.07080743,0.42753026,0.31468849,-1.0601625,-1.0489865,-1.0472839,0.60778344,-1.0711361,-0.5210133,-0.4236348,0.76597129,0.52263014,0.93907926,0.23996918,0.1759965,0.37554917,-0.3177139,1.1760754,0.27949786,0.00415482,-1.0260537,-0.8349306,-0.6344841,0.29357991,0.44290078,1.24699604,-0.008765,1.07629649,0.40926327,0.28332279,-1.0533928,-0.1928005,-0.9935611,0.08290209,-0.2256183,0.52778743,0.47913832,0.13383704,0.56848164,-0.7141393,0.13148194,-0.6732498,0.63676135,-0.5116788,-0.0697246,-0.1846422,-0.6923773,0.15289336,0.13984779,-0.1549901,-0.1270462
0.56333613,0.04121137,0.77336493,0.61889647,0.79390125,0.48997177,-0.110195,0.10830548,0.15818724,0.68853108,-0.8272004,-0.5782602,0.72381119,0.84144116,0.58989849,0.88716507,0.23460862,0.63495267,-0.928457,-0.0280419,-0.9572967,-0.6631283,0.48683454,0.6618964,0.42201789,-1.2224815,-0.6167731,0.13086751,0.32365915,0.64013839,-0.4331309,-0.0983361,-0.9840387,-1.39478,-0.9524291,-1.1984495,-0.3362486,-1.1204926,0.51668528,0.55424816,0.3920104,0.33197312,-1.0000052,-0.9639701,-0.3907517,-1.224249,-1.0809203,-1.0971935,-0.8861589,-1.0597147,-0.5525899,0.34358967,-0.5423381,0.21995843,0.61168974,-0.4291448,0.8275165,0.1077032,-0.457882,-0.5665512,-0.2496383,-0.7207482,0.22568522,0.36541544,0.62530829,1.0240556,-0.9790595,-1.0445512,-0.4613365,-0.0756684,-0.8987984,-0.722444,-1.2474189,-0.6286216,-0.6405302,0.05817913,-0.6245967,-0.967591,-0.3661443,0.14433981,0.90039046,0.27102524,0.01112583,-1.2410063,-0.8497099,-1.0729454,-0.1641755,0.43435387,-1.227867,-0.5375137,0.11938296,-0.7289522,-1.2521425,-0.1478176,0.75890953,0.364841,0.98544255,1.15856294,0.90718884,0.50300744
-0.327107,-0.5584569,-0.1545906,1.00921616,0.25091464,0.19085734,-0.238107,0.23767133,0.48278871,-0.9482657,0.68959165,0.96836452,-0.3308414,-0.8372408,-0.3792581,0.05749801,0.51292238,-0.6691292,0.67678617,0.39524544,-0.3973242,1.09247587,0.00763432,0.2020775,0.40161034,-0.5180423,-0.0067285,0.30661635,0.49566002,-0.3574714,0.65512936,-0.3265774,-0.7125883,1.02882957,-0.6425438,0.36549433,-0.6226667,0.58888963,0.53723385,0.18110406,0.50943602,0.38355786,0.27025669,0.30718648,0.15240383,-0.2413622,0.25095126,1.10665899,-0.319892,0.65291191,0.3979353,0.45021992,0.01453066,-0.1758841,-0.5288656,0.50245145,-0.9216973,0.77105992,-0.196161,0.83975398,0.32978262,0.40781648,0.40869037,0.19960339,-0.7295506,-0.0550104,0.54799835,-0.06457,0.15901535,-0.0419016,-0.8087544,-0.893765,0.39725542,0.81441558,0.85010996,0.04662075,0.66458326,0.77948753,0.08096494,-0.4274259,-0.080501,-0.4628738,0.43861503,0.73612096,-0.4506641,-0.1701183,0.14591881,0.09814658,0.67263032,-0.6132009,-0.3329946,-0.0740218,-0.3285813,0.19834423,0.00499435,0.532299,-0.8027806,-0.2284344,0.67661736,0.27031028
0.26745059,0.13319887,0.51122032,-0.3768797,-0.0579155,-0.3731286,0.35866896,-0.3309986,-0.561388,0.68070254,-0.8018647,-0.3035917,0.56843291,0.7478884,0.29923115,-0.2065915,-0.0418833,0.66663877,0.02313657,-0.7058627,0.61401378,-0.694074,0.29238743,-0.1900167,-0.39311,0.59070688,-0.4261873,-0.7026143,-0.4183774,0.45318294,0.28696996,0.36610379,0.75503025,-0.8720536,0.65369604,0.20338385,0.17953042,-0.8118932,-0.3588228,0.4670857,-0.0728968,-0.7775785,-0.7942855,-0.3531377,0.10535632,-0.6011434,-0.4575369,-0.8089637,0.20214401,-0.6530663,-0.1093644,-0.8601892,0.60786302,0.60467073,0.58297776,-0.13005,0.81256951,-0.4554155,0.27759905,-0.0241779,-0.3228165,-0.8051825,-0.4760462,-0.3208773,0.33666305,0.21944017,-0.7639599,0.16671887,0.07885256,0.66702364,0.48676962,0.27021554,-0.5836704,-0.6985455,-0.6231458,-0.5631488,-0.6853645,-0.6430068,-0.3904638,0.47527039,0.15089419,0.44316528,-0.7133208,-0.4916114,-0.7069803,0.09643859,-0.7258602,-0.366264,0.02042905,-0.238173,0.33450107,-0.2470317,0.55005817,0.32632168,-0.2564224,0.1798735,0.09661372,-0.0319674,0.37165914,-0.2263038
0.60514135,-0.688679,-0.612255,-0.8497971,-0.3635052,-0.8375494,0.56965443,0.25600052,-0.7764471,0.05122894,1.11528433,-0.6181497,-0.6735229,-0.4718157,0.10662605,-0.7449915,-0.6906822,-0.8789503,-0.4843103,-0.8014715,-0.3458437,0.26455045,-0.0620639,-0.0694674,0.0788316,-0.1684766,0.29789972,-0.694239,0.01492353,0.26423376,0.02618275,0.39243236,-0.4334531,1.12829685,-0.1226023,-0.2810042,-0.3494478,-0.3090374,0.0341352,-0.5468301,-0.4924444,-0.1143197,-0.3814479,-0.5236778,-0.3058464,0.48299946,0.03231757,0.4685318,0.0154425,0.39039261,-0.3358392,-0.2820886,-0.5224965,-0.5349059,-0.6046597,0.57272395,-0.2785375,-0.8411377,-2.104e-4,0.33071402,0.60776324,-0.4662379,0.15881727,0.01329073,-0.5841305,-0.5462314,-0.0860074,0.07208475,0.12151025,-0.8321428,-0.2533496,0.20797089,-0.0181841,-0.6735915,-0.2962534,-0.2704069,-0.5351159,-0.4688864,0.2891824,-0.3511335,-0.1320483,-0.6764229,0.86427622,-0.1142252,-0.0642203,0.12435923,-0.6777552,-0.488856,-0.2963984,0.56968173,-0.6964736,0.82196073,-0.1452503,-0.2600287,-0.1825946,-0.950775,0.0897096,0.09602537,-0.8733638,-0.4883308
-0.2718975,-0.7312303,0.07033634,0.64203118,-0.2426312,-0.61626,-0.0497783,6.7125e-4,-0.4270204,-0.6913146,0.62799732,-0.2984242,-0.0426755,-0.6843913,-0.3467537,0.31978042,-0.1236625,-0.5105397,0.08471046,-0.405303,-0.3179464,0.55273923,-0.6110749,0.0543101,-0.2752932,-0.3383339,-0.2845534,-0.3200249,0.01738,-0.9663586,-0.441184,-0.2232185,-0.3069968,1.00570442,-0.150045,0.63094302,-0.7428233,0.3540071,-0.2239963,0.17235191,0.01029191,-0.5609685,-0.0549497,0.24234988,-0.3459779,-0.2434238,0.34925095,0.81743876,-0.2496346,0.26658673,0.18802438,-0.9091501,-0.2782558,-0.3437256,-0.7869569,-0.4198734,-0.7429367,-0.0606525,-0.7629823,0.21257586,-0.4056102,-0.355108,0.23245393,0.15987562,0.1130866,0.29593652,0.32891556,-0.3019209,-0.7655756,-0.3407039,-0.72624,-0.6048002,0.40113067,0.53778863,0.72261587,-0.2243786,-0.3581948,0.55629143,0.06156775,-0.6931548,-0.1716855,-0.7599106,-0.2176838,0.76228962,-0.4661724,-0.3627887,-0.2016732,-0.877149,0.38388496,-0.4588363,-0.604927,-0.4258208,-0.4087475,-0.2499792,0.38443053,0.53243484,-0.1110463,0.79597165,0.8562279,0.04268056
0.16655586,-0.8964133,0.28680237,0.20612093,0.45788582,0.0417452,0.35885634,0.10497516,-0.0261295,0.78333657,0.79478853,0.83783399,0.57683785,0.44486844,0.6356564,0.01096731,0.79600626,0.0851943,-0.6265663,0.81104564,-0.8947882,0.31564808,0.7028148,-0.1562567,-0.1919899,-0.8570908,-0.7565695,-0.7692586,-0.2614415,0.87791033,0.80481868,0.56936386,-0.8900936,-0.4628124,-0.6147396,-0.5743644,-0.5761867,0.12807706,0.85419818,-0.5311815,-0.1382139,0.40074463,0.59292488,-0.6970046,-0.2399521,-0.6878864,-0.4234112,-0.1412707,0.53549033,-0.5721827,-0.6402578,0.85697029,0.58241447,0.7886253,0.18771158,0.73213682,0.80308257,0.83250896,0.78543987,0.76160941,0.8875301,0.80340451,-0.0750561,-0.4086297,0.11515606,-0.3612415,0.7041319,-0.132363,0.80300653,-0.0462545,-0.4557617,0.37349608,-0.3956412,0.61135641,0.82762527,-0.6827606,0.76680501,-0.1102961,-0.2586327,0.00504184,0.65222946,-0.4601843,0.44553614,-0.4029531,0.55422055,0.02623063,-0.9152075,-0.7884743,-0.2586499,-0.6464033,-0.8898749,0.2077644,-0.8998892,-0.8583332,-0.1991687,0.02988943,0.46646361,-0.5691941,-0.1046788,-0.564656
-0.1603399,-0.7672086,-0.4998627,-0.7405767,0.0415402,0.33520145,-0.1014136,-0.2818445,-0.2742291,0.31187312,-0.2262574,0.43192084,-0.7634848,0.09602656,0.04941203,-0.4250492,0.22505147,-0.7893216,0.36058372,-0.6214342,3.9392e-4,-0.7512418,0.168413,-0.3637639,-0.0758745,0.04217367,-0.0237838,-0.5588242,-0.4623814,0.11872726,0.13889903,-0.002238,-0.4360735,0.31000412,-0.4823438,-0.3467168,0.48351459,-0.6769962,-0.3214136,-0.6196161,-0.1103562,-0.3683384,-0.1818479,-0.3537421,0.67265838,0.59250632,0.7328705,-0.5003715,-0.4846735,0.00661021,0.4567384,-0.093641,-0.8538186,-0.7575194,-0.4006656,-0.093079,0.15146077,-0.4020419,-0.1769354,0.69026597,-0.3412843,-0.1322541,-0.5355356,-0.4755741,0.22792101,-0.4356677,0.30937306999999997,0.23530132,0.26229566,-0.8471284,-0.27667,0.42788350000000003,0.50871292,-0.6515331,0.52883523,-0.3294029,0.44479557,-0.3419649,0.32010444,-0.6261276,-0.1308352,-0.5224931,-0.3239312,0.00681871,-0.2239829,-0.2394143,-0.6871016,-0.2844932,-0.3747744,-0.0463191,-0.7345801,-0.4042346,-0.2747253,-0.0935245,-0.4887889,0.36790542,-0.1944412,-0.32955,-0.3889549,-0.123178
-0.6869659,-0.03798,0.66156164,-0.7690912,-0.1155234,0.08576658,-0.3461284,-0.6138395,-0.0484769,0.81439743,-0.4997247,-0.5414302,-0.2131445,1.0057786,0.10029888000000001,-0.3235176,-0.2449897,-0.0520097,-0.2221355,-0.9259589,-0.8049354,-0.5148751,0.17121686,-0.3965103,0.07827766,-0.8099078,0.55027185,0.11473945,-0.3582178,0.20391682,-0.2344561,-0.0181838,-0.6953506,0.69303538,-0.4648711,-0.7533146,0.67030817,-0.2653958,-0.6647522,-0.8034672,0.00958873,-0.2432479,-0.6801153,-0.0049611,0.75000884,0.36090145,-0.2998397,-0.9513504,-0.7426946,-0.0854035,-0.3281687,-0.5493339,-0.791849,-0.2812724,0.46649962,-0.4710611,0.92209168,-0.8376206,-0.728641,0.17645125,-0.8703323,-0.7502058,-0.8397972,-0.5871998,0.10699718,0.37417175,-0.8192219,-0.8245357,-0.1339921,-0.5113781,-0.5911914,0.02503573,-0.1561332,-0.93029,-0.8742044,0.40708291,-0.1260418,-0.6970896,-0.2383332,-0.0260762,-0.0966072,0.26318641,-0.1988803,0.12902251,-0.2846858,-0.6964941,0.28704821,0.30142272,0.08349247,0.16092743,-0.0881916,-0.6968999,-0.715232,-0.0374674,-0.4403322,-0.7189697,-0.4538502,-0.5710513,0.8127726,0.05687469
0.10392859,0.36989276,0.45485491,0.3808466,0.00871066,-0.9475225,0.16904057,0.60007251,-0.7927214,0.59163409,0.76139036,-0.2659296,0.63243575,0.15573665,0.31893637,0.37994882,-0.0440964,0.730518,-0.4343248,-0.0116856,0.48682839,0.76899212,0.1048261,0.60263603,0.13739672,0.14042675,0.27037954,-0.9327975,0.6267824,0.63296987,0.3100218,0.27553967,0.37737417,0.66428983,-0.2231302,-0.7071817,-0.3329635,-0.6693189,0.36326355,0.41328229,0.01527491,-1.0141675000000001,-0.4340565,0.03753154,-0.3400404,0.22284404,-0.6632478,0.79079277,-0.0546914,0.60280693,-0.154234,-0.9541372,0.23314564,0.69352635,-0.0168342,0.55765091,0.70528133,-0.2008255,0.29099489,-0.219729,0.56251356,-0.4047742,0.80739453,0.79565235,-0.1714085,0.29424575,-0.694782,-0.7466312,0.01595832,0.57770678,0.19717905,-0.2067262,-0.7461875,0.02963528,-0.6643224,-0.9746871,-0.6762742,-0.0994036,0.23654451,-0.4800744,0.43260072,-0.3378167,0.58474252,-0.7977026,-0.5901229,-0.076442,-0.8693791,-0.3168695,-0.5749437,0.49397034,-0.1487074,0.36410883,0.91908967,0.61207296,0.62502783,-0.033503,0.31771151,0.85856366,0.17257258,-0.07785
-0.5689234,0.17070381,0.07151248,0.05676272,-0.8537603,-0.0455886,-1.0660196,-1.1717074,-0.0582747,-0.55983,-1.3099512,-0.5334968,0.07547355,-0.4778728,-1.192894,-0.3916228,-0.4391678,0.10375742,0.55160414,-0.3936316,0.62911357,-1.01388,-0.9089847,-1.0190898,-0.7406282,0.57162919,-0.575121,0.30344376,-0.7733499,-0.0520297,-0.6206428,-1.127408,0.69923295,-1.4501348,0.56646292,0.52439122,-0.3534153,0.07017761,-1.182364,0.58951893,-0.7970622,0.43823685,-0.5336172,0.34304708,-0.5822092,-1.0172438,-0.1973864,-1.2381498,0.23001186,-1.0966673,0.38443749,0.25857906,0.57064202,0.02370711,0.0858819,-1.142025,-0.4944959,-0.2833233,-0.1908524,-0.4278598,-1.2261271,-0.6356505,-1.0676949,-0.8507986,-0.6897475,0.2987079,-0.7129555,0.33651722,-0.2508919,0.56517203,0.37840578,0.0347945,-0.0520023,-0.2948692,-0.8177344,0.21471208,-0.5834127,0.07492006,-1.0657994,0.3982162,-1.2576888,0.23049309,-0.9792579,0.03548709,-0.3557511,0.08466695,0.35601169,-0.2463258,0.27201026,0.16523188,0.51306465,-0.2268838,0.47029253,0.6471051,0.31268281,-0.3621454,0.14459298,0.17817923,0.26563311,0.2635086
0.16833631,0.91482555,0.45013223,-0.0665536,0.76018171,0.26441323,0.2819357,0.5304107,-0.0272959,0.55896196,-0.5598624,-0.0844665,0.22890482,0.90112835,0.62340922,-0.0216418,0.11618339,0.49215481,-0.009047,-0.2572171,-0.1187003,0.24791016,0.85970255,0.71233354,0.75740724,-0.3935538,0.72139607,0.48232649,0.70108813,0.78083803,0.47771072,0.35805617,-0.2105918,-0.3934387,-0.3943439,-0.2220808,0.69805656,-0.6015476,0.36896217,0.30000118,0.44443282,-0.2231646,-0.6556705,-0.294446,0.57914423,0.56613942,-0.7965254,0.37042419,-0.4405593,0.50004817,-0.4836658,-0.0453211,-0.3564792,0.2510616,0.69958784,0.59272812,0.776305,-0.17967,-0.3728357,-0.4449249,-0.2729009,-0.5483471,0.56023901,0.64956583,-0.3368575,0.43196522,-0.7349916,-0.6201457,-0.042342,0.09771841,-0.3230233,-0.4540474,-0.6719203,-0.7974426,-0.9329646,0.24161908000000001,-0.1490048,-0.7724019,0.33980013,-0.1456467,0.69358114,0.43207025,0.51768396,-0.1985548,0.44397504,-0.3912328,0.79768552,1.23286509,0.2618171,0.64771809,0.46199442,-0.1544921,-0.2688975,-0.4479443,0.14544532,-0.530317,0.2950337,0.16551946,-0.3275797,0.22420013
-0.3765473,1.17598579,0.09669463,-0.1536041,-0.4912173,-0.9400424,-0.5405213,-0.4272663,-0.7641928,-0.8923714,-0.7589572,0.82778932,-0.5429362,0.24512195,-0.7058919,-0.9660525,-0.3216809,0.7090227,-0.5995951,-0.4592922,-0.5425017,-0.0527943,0.09090087,-0.4300799,-0.183834,-0.52768,-0.5758465,-0.7738489,-0.3936876,0.04351986,1.88179851,-0.5697848,-0.3215587,-1.2031853,0.19667348,0.01713627,1.64268821,-0.6796457,-0.7189605,-0.4567842,-0.3805292,-0.6214615,-0.8089306,-1.0554107,1.85160198,-1.1163638,-0.8837123,-1.1902876,-0.4132699,-0.821994,-0.9670649,0.02996292,0.84961047,-0.1097872,0.77042375,0.27311239,-0.9522605,0.06540739,1.35813989,1.45892315,-0.6673803,-0.4617907,-0.7714585,-0.5119399,-0.3584323,-0.5347603,-0.3561376,-0.776442,1.32996694,0.86472173,0.85147095,0.025731360000000002,-0.8576986,-0.6597405,0.20805102,-0.663922,0.44982678,-0.8713234,-0.5516927,0.74419449,-0.940897,0.8899027,-0.4271825,0.19604546,-0.9522792,-0.1354973,-1.0260058,1.71214741,-0.2525604,-0.411076,0.5593157,-0.2322671,0.13433073,0.60551268,0.09849928,0.53474805,-0.1895514,0.45395836,1.21997252,-0.3504832


==> anc/README.md <==
# Supplemental material

These files accompany *A Randomized Permutation Whole-Model Test Heuristic for Self-Validated Ensemble Models (SVEM)* by Andrew T. Karl (2024), DOI: [10.1016/j.chemolab.2024.105122](https://doi.org/10.1016/j.chemolab.2024.105122).

- `simulated_LNP_example.csv`: simulated lipid nanoparticle example data in CSV format.
- `simulated_LNP_example.jmp`: the same example supplied as a JMP data table.
- `SVEM_whole_model_v7.1_jsl.txt`: JSL implementation of the whole-model test heuristic.
- `LNP_test_results.pdf`: saved results for the lipid nanoparticle example.
- `M_Y.csv`: standardized-prediction inputs for the unpermuted-response distance calculation.
- `M_pi_Y.csv`: corresponding inputs for the permuted-response reference distribution.
- `JSL_code_distance_calc.jsl`: standalone JSL example of the distance calculation.
- `R_code_distance_calc.R`: corresponding distance calculation in R.

The R example uses a Weibull distribution in place of the SHASH distribution used in the paper and JMP implementation, as explained in the original R code. Consequently, its final approximate p-value can differ from the SHASH-based result.

The eight original supplemental files are provided unchanged. The legacy JMP and R code was not rerun when preparing this LaTeX rendering; the PDF contains the supplied historical results. To run an example, place its companion input files in the working directory and use the software and packages named in that example.


==> anc/R_code_distance_calc.R <==
#This code produces a dataframe with the same D column as produced by the JMP code
#in JSL_code_distance_calc.jsl
library(readr)
M_Y <- as.matrix(read_csv("M_Y.csv", col_names = FALSE))
M_pi_Y <-as.matrix(read_csv("M_pi_Y.csv", col_names = FALSE))
tilde_M_pi_Y <- scale(M_pi_Y, center = TRUE, scale = TRUE)
col_means_M_pi_Y <- colMeans(M_pi_Y)
col_sds_M_pi_Y <- apply(M_pi_Y, 2, sd)
M_Y_centered <- sweep(M_Y, 2, col_means_M_pi_Y, "-")
tilde_M_Y <- sweep(M_Y_centered, 2, col_sds_M_pi_Y, "/")
svd_res <- svd(tilde_M_pi_Y)
U <- svd_res$u
Sigma <- diag(svd_res$d)
sv <- svd_res$d
V <- svd_res$v
evalues_temp=sv^2
#scale eigenvalues to sum to number of columns
#this matches the option in JMP to perform principal components on correlations
evalues_temp=sv^2
evalues_temp=evalues_temp/sum(evalues_temp)*ncol(tilde_M_pi_Y)
#find how many eigenvalues are required to capture 85% of the total variance
n_ev=min(which(cumsum(evalues_temp/sum(evalues_temp))>0.85))
evalues=evalues_temp[1:n_ev]
evectors=V[,1:n_ev]


T2=diag(tilde_M_pi_Y%*%evectors%*%diag(evalues^(-1))%*%t(evectors)%*%t(tilde_M_pi_Y))
d_pi_y=sqrt(T2)
show(d_pi_y)
#for the holdout data corresponding to the unpermuted response vector
d_y=sqrt(diag(tilde_M_Y%*%evectors%*%diag(evalues^(-1))%*%t(evectors)%*%t(tilde_M_Y)))
show(d_y)

library(MASS)
#Use Weibull here because SHASH is not readily available in R
weibull_fit <- fitdistr(d_pi_y, densfun="weibull")
shape <- weibull_fit$estimate['shape']
scale <- weibull_fit$estimate['scale']
p_value <- 1-median(pweibull(d_y, shape=shape, scale=scale))

data <- data.frame(
  D = c(d_y, d_pi_y),
  Source_Type = c(rep("True Response", length(d_y)), rep("Permutations", length(d_pi_y))) 
)


library(ggplot2)


ggplot(data, aes(x = Source_Type, y = D, color = Source_Type)) +
  geom_point() + 
  theme_minimal() + 
  labs(x = "Source Type", y = "D") +
  theme(legend.position = "bottom")




==> anc/SVEM_whole_model_v7.1_jsl.txt <==
//andrew.karl@adsurgo.com
//run this script in JMP Pro >= 17.0 with a data table open. The data table should contain a Fit Model table script. This 
//script will extract the responses and the effects from the Fit Model object in the script.
Names Default To Here( 1 );
//nPerm
nPerm = 125;
//nSVEM
nSVEM = 5;
//nBoot
nBoot = 200;
//nPoint
nPoint = 2000;
dt.master = Current Data Table();
dt.master << select where( Excluded( Row State() ) != 1 );
Wait( 0 );
dt.master.copy = dt.master << subset( private, selected rows( 1 ), selected columns( 0 ) );
dt.tab.master = New Table( "D", <<private );
script_list = dt.master << Get Table Script Names;
nw_select = New Window( "Select a table script",
	<<modal,
	<<on validate( N Items( lbb << get selected ) > 0 ),
	H List Box(
		Lineup Box( N Col( 2 ), 
			
		
			Text Box( "Table scripts: " ),
			lbb = List Box( script_list, <<set max selected( 1 ), <<set width( 500 ) ),
			lbb << set n lines( 15 )
		),
		V List Box(
			bb_ok = Button Box( "OK",
				lbb_get = (lbb << get selected)[1];
		
			),
			Button Box( "Cancel" ), 

		)
	),

);
If( nw_select == {Button( -1 )},
	Stop()
);
//progress bar settings
//progress bar code from Craige Hales on JMP Community website
progressBarWidth = 500;
progressUpdatesSeconds = 1; // 1/2 sec updates -> 1300ips,  1/30 -> 1000ips (1/4 compromise speed vs appearance)
cancel = 0; // clear the cancel flag
nw.progress = New Window( "Progressbar", //
	V List Box( //
		cats = Text Box( "" ), // output from the work function
		textb = Text Box( "", <<setwrap( 500 ) ), // status of the progressbar
		H List Box( // Duct tape has a light side and a dark side. So does the progressbar.
			left = Spacer Box( size( 0, 10 ), color( "light green" ) ), //
			right = Spacer Box( size( progressBarWidth, 10 ), color( "dark green" ) ), //
			<<padding( 5, 5, 5, 5 ), // gray wrapper
			<<backgroundcolor( "dark gray" ) //
		), //
		//cancelButton = Button Box( "Cancel", cancel = 1 ) // sets the cancel flag
	)
);
Wait( 0 ); // allow the window to open, otherwise the updates are not visible
startMicroSeconds = HP Time();
workCalls = 0;
recentUpdateMicroSeconds = HP Time();
runSeconds = (recentUpdateMicroSeconds - startMicroSeconds) / 1e6; // so the loop can start
//limitSeconds = 10; // time to run the demo
updateProgress = Function( {fractionComplete},
	leftsize = Round( progressBarWidth * fractionComplete );
	rightsize = progressBarWidth - leftsize;
	left << width( leftsize );
	right << width( rightsize );
	textb << settext( Eval Insert( "" ) );
	textb << updatewindow; // this works without the wait	
);
//end progress bar settings
fm_expr_setup = Function( {model_name},
	fm_expr = Eval Expr(
		fm = dt << Fit Model(
			invisible,
			Y( Column( response_col ) ),
			Expr(
				Name Expr( effects_expr )
			),
			No Intercept( 0 ),
			Center Polynomials( 0 ),
			Personality( "Generalized Regression" ),
			Generalized Distribution( "Normal" ),
			Run(
				Fit(
					Expr(
						Match( model_name,
							"SVEM_FS",
								Expr(
									Estimation Method( SVEM Forward Selection( Samples( nBoot ) ) )
								),
							"FS",
								Expr(
									Estimation Method( Forward Selection )
								),
							"SVEM_Lasso",
								Expr(
									Estimation Method( SVEM Lasso( Samples( nBoot ) ) )
								),
							"Lasso",
								Expr(
									Estimation Method( Lasso )
								),
							"Ridge",
								Expr(
									Estimation Method( Ridge )
									
								)
							
						)
					),
					Expr(
						Match( model_name,
							"SVEM_FS", Expr( Empty() ),
							"FS",
								Expr(
									Validation Method( AICc )
								),
							"SVEM_Lasso", Expr( Empty() ),
							"Lasso",
								Expr(
									Validation Method( AICc )
								),
							"Ridge",
								Expr(
									Validation Method( Holdback, 0.3 )
								), 
							
						)
						
					),
					Profiler( 1, Confidence Intervals( 0 ), Desirability Functions( 0 ), Profile at Boundary( "Turn at Boundaries" ), )
				)
			),
			SendToReport( Dispatch( {}, "Model Launch", OutlineBox, {Close( 0 )} ) )
		)
	)
);
script = dt.master.copy << get script( lbb_get );
effects_expr = Extract Expr( script, Effects( Wild List() ) );
y_list = {};
For( i = 1, i <= N Arg( Extract Expr( script, Y( Wild List() ) ) ), i++,
	Insert Into( y_list, Char( Arg( Extract Expr( script, Y( Wild List() ) ), i ) ) )
);
y_list_save = y_list;
vlb.res = V List Box();
dt.master.copy << clear row states;
nw.summary = New Window( "Whole Model Test for SVEM_FS", ob.summary = Outline Box( "Effect Summary" ) );
p_value_table = New Table( "p-values",
	private,
	New Column( "Response", character ),
	New Column( "Approximate Whole-Model p-value", numeric, Format( "PValue", 12 ), ),
	Set Label Columns( :Response )
);
For( k = 1, k <= N Items( y_list_save ), k++,
	dt.capture = New Table( "", private, <<add rows( nPoint ) );
	prof_all = New Table( "all data", private );
	dt.tab = New Table( "Effect Sizes_temp", <<private );
	response_col = y_list_save[k];
	true_response_col = y_list_save[k];
	Eval( Eval Expr( y_list = List( Expr( Char( response_col ) ) ) ) );
	response_col_mean = Col Mean( Column( dt.master.copy, response_col ) );
	response_col_values = Column( dt.master.copy, response_col ) << get values;
	For( m = 1, m <= nSVEM - 1, m++,
		m.c = response_col || Char( m );
		Eval( Eval Expr( dt.master.copy << New Column( Expr( m.c ), numeric, <<set values( Expr( response_col_values ) ) ) ) );
		Insert Into( y_list, m.c );
	);
	For( m = 1, m <= nPerm, m++,
		m.c = "noise" || response_col || Char( m );
		Eval( Eval Expr( dt.master.copy << New Column( Expr( m.c ), numeric, <<set values( Expr( Random Shuffle( response_col_values ) ) ) ) ) );
		Insert Into( y_list, m.c );
	);
	
	For( ll = 1, ll <= N Items( y_list ), ll++,
		Try( Close( dt, nosave ) );
		dt = dt.master.copy << subset( private, selected rows( 0 ), selected columns( 0 ) );
		updateProgress( ((k - 1) * N Items( y_list ) + ll) / (N Items( y_list_save ) * N Items( y_list )) );
		response_col = y_list[ll];
		fm_expr_setup( "SVEM_FS" );
		Wait( 0 );
		Eval( fm_expr );
		Wait( 0 );
		//fm<<show window
		//JMP 17 vs 18 naming
		Try(
			(Report( fm )["SVEM Forward Selection"] << get scriptable object) << save resample formulas,
			(Report( fm )["Normal SVEM Forward Selection"] << get scriptable object) << save resample formulas
		);
		
		
		Wait( 0 );
		Try( fm << close window() );
		Try( Close( dt.prof, nosave ) );
		If( k == 1 & ll == 1, 
			//Ridge is run to make sure we capture all of the column names involved in the Effects() statement and include them in the master table
			fm_expr_setup( "Ridge" );
			Wait( 0 );
			Eval( fm_expr );
			Wait( 0 );
			(Report( fm )["Normal Ridge with Holdback Validation"] << get scriptable object) << save prediction formula;
			Wait( 0 );
			Column( dt, N Col( dt ) ) << set name( "ridge_ignore" );
			//end Ridge
			Try( fm << close window() );
			prof = dt << Profiler(
				invisible,
				Y( Column( dt, "Pred Formula " || response_col ), Column( dt, "StdError " || response_col ), Column( dt, "ridge_ignore" ) ),
				Profiler( 1, Desirability Functions( 1 ), Profile at Boundary( "Turn at Boundaries" ) ),
				Use SE Formula( 0 )
			);
			dt.prof.master = prof << Output Random Table( nPoint );
			dt.prof.master << show window( 0 );
			dt.prof = dt.prof.master << subset( private, selected rows( 0 ), selected columns( 0 ) );
			prof << close window();
		,
			dt.prof = dt.prof.master << subset( private, selected rows( 0 ), selected columns( 0 ) );
			fd = Formula Depot();
			fd << show window( 0 );
			mp1 = fd << Add Formula From Column( Table( dt ), Columns( "Pred Formula " || response_col ) );
			mp2 = fd << Add Formula From Column( Table( dt ), Columns( "StdError " || response_col ) );
			fd << run scripts( table( dt.prof ), formulas( mp1 ) );
			fd << run scripts( table( dt.prof ), formulas( mp2 ) );
			dt.prof << run formulas();
			Wait( 0 );
			fd << close window();
			
		);
		Wait( 0 );
		Column( dt.prof, "Pred Formula " || response_col ) << set name( "YYY" );
		Wait( 0 );
		Column( dt.prof, "StdError " || response_col ) << set name( "YYY_std" );
		Wait( 0 );
		Wait( 0 );
		Eval( Eval Expr( dt.prof << New Column( "center_YYY", numeric, formula( :YYY - Expr( response_col_mean ) ) ) ) );
		Wait( 0 );
		dt.prof << New Column( "effect_size" || Char( ll - 1 ), numeric, formula( (:center_YYY) / :YYY_std ) );
		dt.prof << New Column( "Source", character, <<set each value( response_col ) );
		dt.prof << New Column( "Validation", numeric, <<set each value( If( !Contains( response_col, "noise" ), 1, 0 ) ) );
		dt.prof << set name( response_col || "_prof" );
		dt.prof << clear row states;
		dt.capture << update( with( dt.prof ), add columns from update table( "effect_size" || Char( ll - 1 ) ) );
		Try( fm << close window() );
		Close( dt.prof, nosave );
	);
	dt.capture << delete columns( "Column 1" );
	Column( dt.capture, 1 ) << set name( "Y" );
	effect_char = "list(:Y";
	For( bb = 1, bb <= nSVEM - 1, bb++,
		effect_char = effect_char || ",:Y " || Char( bb + 1 );
	
	);
		
	For( bb = 1, bb <= nPerm, bb++,
		effect_char = effect_char || ",:perm " || Char( bb );
	
	);
	effect_char = effect_char || ")";
	For( bb = 1, bb <= N Col( dt.capture ), bb++,
		Column( dt.capture, bb ) << set name( Char( Parse( effect_char )[bb] ) )
	);

	Eval( Eval Expr( dt.capture.transpose = dt.capture << Transpose( private, columns( Expr( Parse( effect_char ) ) ) ) ) );
	Wait( 0 );
	row_char = "list(:Row 1";
	For( bb = 2, bb <= nPoint, bb++,
		row_char = row_char || ",:Row " || Char( bb )
	);
	row_char = row_char || ")";
	rr = dt.capture.transpose << Select Rows( 1 :: nSVEM );
	Wait( 0 );
	rr << Exclude;
	Eval(
		Eval Expr(
			pc = dt.capture.transpose << Principal Components(
				invisible,
				Y( Expr( Parse( row_char ) ) ),
				Z( :Label ),
				Estimation Method( "Full SVD" ),
				Standardize( "Standardized" ), 
			
				//Summary Plots( Label variables( 0 ) ),
				eigenvalues( 1 )
			)
		)
	);

	//how many needed
	num_svd = 0;
	num_svd = Loc( (Report( pc )["Eigenvalues"][Table Box( 1 )][Number Col Box( "Cum Percent" )] << get as matrix) > 85, 1 )[1];
	If( num_svd != 0,
		pc << outlier analysis( 1, number of components( num_svd ) ),
		pc << outlier analysis( 1 )
	);
//pc<<show window(1)
	Wait( 0 );
	(Report( pc )["Outlier Analysis"] << Get Scriptable Object) << Save T²;
	Wait( 0 );
	dt.capture.transpose << New Column( "Source Type", nominal, character );
	For( aa = 1, aa <= nSVEM, aa++,
		Column( dt.capture.transpose, "Source Type" )[aa] = "True Response"
	);
	For( aa = 1 + nSVEM, aa <= N Row( dt.capture.transpose ), aa++,
		Column( dt.capture.transpose, "Source Type" )[aa] = "Permutations"
	);
	dt.capture.transpose << New Column( "D", numeric, continuous, formula( Sqrt( :T² ) ) );
	p_value_table << add rows( 1 );
	Eval( Eval Expr( Column( p_value_table, "Response" )[Expr( N Row( p_value_table ) )] = true_response_col ) );
	p_value = -1;
	obj = dt.capture.transpose << Distribution( invisible, Continuous Distribution( Column( :D ), Fit SHASH ) );
	Wait( 0 );
	temp.dist.table = Report( obj )["Compare Distributions"][Table Box( 1 )] << Make Into Data Table( private );
	obj << (Fit Handle["SHASH"] << Save Distribution Formula);
	Wait( 0 );
	p_value = 1 - Median( Column( dt.capture.transpose, "SHASH Distribution D" )[1 :: nSVEM] );
	Eval( Eval Expr( Column( p_value_table, "Approximate Whole-Model p-value" )[Expr( N Row( p_value_table ) )] = p_value ) );
	Wait( 0 );
	Try( obj << close window() );
	Wait( 0 );
	dt.capture.transpose << clear row states;
	dt.capture.transpose << Delete Columns( :Label );
	dt.capture.transpose << New Column( "Target Response", character, <<Set Each Value( true_response_col ) );
	dt.capture.transpose << select columns( {:Source Type, :D, :Target Response} );
	dt.tab = dt.capture.transpose << subset( private, selected rows( 0 ), selected columns( 1 ) );
	dt.tab << New Column( "p-value", numeric );
	Column( dt.tab, "p-value" )[1] = p_value;
	dt.tab.master << concatenate( dt.tab, append to first table );
	Close( dt.tab, nosave );
	Close( dt.capture.transpose, nosave );
);
Close( dt.prof.master, nosave );

Try( dt.tab.master << select where( Contains( :Source Type, "Y" ) ) );
gb = dt.tab.master << Graph Builder(
	Size( 522, 486 ),
	Show Control Panel( 0 ),
	Spacing Borders( 1 ),
	Variables( X( :Source Type ), Y( :D ), Group X( :Target Response ), Color( :Source Type ) ),
	Elements( Points( X, Y, Legend( 11 ) ) )
);
ob.summary << append( Report( gb ) << clone box );
gb << close window();
Wait( 0 );
p_value_table << sort( replace table, by( :"Approximate Whole-Model p-value"n ), order( Ascending ) );
ob.summary << append( p_value_table << Get As Report );
p_value_table << Select all rows << Label << Clear Select();
Wait( 0 );
dt.tab.master << new data view;
Wait( 0 );
Try( Close( p_value_table, nosave ) );
Try( Close( dt, nosave ) );
Try( nw.progress << close window() );
nw.summary << Bring Window To Front;

==> anc/simulated_LNP_example.csv <==
Run ID,PEG,Helper,Ionizable,Cholesterol,Ionizable Lipid Type,N_P_ratio,flow rate,Potency,Size,PDI,Notes
02SEP22-1,4.19%,24.30%,45.36%,26.15%,H103,8,3,71,151,0.1867815295,
02SEP22-2,1.00%,33.00%,33.00%,33.00%,H101,10,1,76,115,0.2587015013,benchmark
02SEP22-3,4.65%,18.95%,16.68%,59.72%,H102,10,2,85,170,0.2840780518,
02SEP22-4,1.58%,46.59%,11.03%,40.80%,H102,14,1.5,82,76,0.0362525995,
02SEP22-5,3.43%,11.19%,28.51%,56.87%,H102,8,2.5,77,210,0.2025378819,
02SEP22-6,2.14%,34.87%,20.34%,42.65%,H102,12,3,82,106,0.1689516065,
02SEP22-7,1.80%,15.44%,59.94%,22.82%,H103,12,3,69,187,0.0876890977,
02SEP22-8,1.19%,56.06%,29.40%,13.35%,H102,10,3,73,55,0.2796441318,
02SEP22-9,1.11%,21.63%,58.31%,18.95%,H103,10,1.5,65,151,0.1247598971,
02SEP22-10,2.98%,43.64%,35.16%,18.22%,H103,12,2,73,81,0.2073865852,
02SEP22-11,1.42%,17.09%,35.85%,45.64%,H103,8,1,67,180,0.2747831665,
02SEP22-12,4.28%,30.84%,30.46%,34.42%,H101,14,2.5,82,121,0.0760401261,
02SEP22-13,4.47%,32.55%,52.75%,10.23%,H101,12,2,72,107,0.1717727927,
02SEP22-14,2.32%,26.71%,11.76%,59.21%,H103,6,3,77,137,0.144351008,
02SEP22-15,1.00%,33.00%,33.00%,33.00%,H101,10,1,73,111,0.2803926241,benchmark
02SEP22-16,4.70%,12.30%,42.48%,40.52%,H103,14,1,73,208,0.2458648891,
02SEP22-17,4.94%,59.79%,20.93%,14.34%,H101,8,1,77,51,0.0753145762,
02SEP22-18,3.76%,58.35%,18.26%,19.63%,H101,14,3,80,42,0.1283931624,
02SEP22-19,1.92%,37.98%,48.73%,11.37%,H101,6,1,72,95,0.2421016318,
02SEP22-20,4.74%,42.97%,13.96%,38.33%,H101,6,2.5,95,85,0.299724088,
02SEP22-21,1.64%,13.49%,51.87%,33.00%,H102,6,2,79,206,0.2860224638,
02SEP22-22,1.26%,20.74%,25.68%,52.32%,H102,14,2.5,76,163,0.3880359004,
02SEP22-23,1.03%,30.73%,14.45%,53.79%,H101,8,2,76,124,0.2408652553,

